Analysis of Superfast Encoding Performance for Electronic Structure Simulations

In our recent work, we have examined various fermion to qubit mappings in the context of quantum simulation including the original Bravyi-Kitaev Superfast encoding (OSE) as well as a generalized version (GSE). We return to OSE and compare it against the Jordan-Wigner (JW) transform for quantum chemistry considering the number of qubits required, the Pauli weight of terms in the transformed Hamiltonians, and the $L_1$ norm of the Hamiltonian. We considered a test set of molecular systems known as the Atomization Energy 6 (AE6) as well as Hydrogen lattices. Our results showed that the resource efficiency of OSE is strongly affected by the spatial locality of the underlying single-particle basis. We find that OSE is outperformed by JW when the orbitals in the underlying single-particle basis are highly overlapping, which limits its applicability to near-term quantum chemistry simulations utilizing standard basis sets. In contrast, when orbitals are overlapping with only few others, as is the case of Hydrogen lattices with very tight orbitals, OSE fares comparatively better. Our results illustrate the importance of choosing the right combination of basis sets and fermion to qubit mapping to get the most out of a quantum device when simulating physical systems.

==> Analysis of the OSE Algorithm on Molecular Systems (referee reports) (1)/clutter/Figures/plot_ae6_gen.py <==
import matplotlib 
matplotlib.use('TkAgg')
import matplotlib.pyplot as plt
import numpy as np

"""
Fixed order for data entry (done by size) 
Silane 26
SiO 28
Sulfur 36
Propyne 38
Glyoxal 44
Cyclobutane 56
"""
# done for cutoff 10^{-10}
# y axis = number of gates = ten wt
# x axis = ae6 molecules


#data sto
aoc_bksf_sto = np.asarray([5542814,4292892,8446292,25502354, 29824708,103061768 ])
aos_bksf_sto = np.asarray([3839514,2812116,10446288,30623646, 59242688,343061648])
mo_bksf_sto  = np.asarray([2726722,3049884,8452012,40679850, 49998012,180416100])

bksf_sto_q = np.asarray([325, 378, 630, 703, 946, 1540])
bksf_gen_q = np.asarray([276, 325, 630, 496, 780, 1128])

#data gen
aoc_bksf_gen = np.asarray([3825504,2899550,8565088,13004240,17660544,72848740])
aos_bksf_gen = np.asarray([2560784,1834502,6628496,7301948,  29563632, 57857216])
mo_bksf_gen = np.asarray([3897056,2905882,12256488,10173440, 49217324, 72330032])

# x axis
xaxis = np.array([1, 2, 3, 4, 5, 6])
xaxis_xticks = ["Silane", "SiO", "Sulfur", "Propyne", "Glyoxal", "Cyclobutane"]
plt.xticks(xaxis, xaxis_xticks)

# titles + labels
plt.title('AE6 Molecular Ensemble; STO-3G vs Gen')
plt.ylabel('Number of Qubits Required')
#plt.ylabel('Number of Gates (Tensor Weight) on Log Scale')
plt.xlabel('Molecule')
"""
# y axis get log plot bksf
plt.semilogy(xaxis, aoc_bksf_sto, 'rs-', label = 'AOC BKSF STO-3G')
plt.semilogy(xaxis, aos_bksf_sto, 'gp-', label = 'AOS BKSF STO-3G')
plt.semilogy(xaxis, mo_bksf_sto, 'b^-', label = 'MO BKSF STO-3G')

# y axis get log plot jw
plt.semilogy(xaxis, aoc_bksf_gen, 'rD--', label = 'AOC BKSF GEN')
plt.semilogy(xaxis, aos_bksf_gen, 'gh--', label = 'AOS BKSF GEN')
plt.semilogy(xaxis, mo_bksf_gen, 'bv--', label = 'MO BKSF GEN')
"""

plt.plot(xaxis, bksf_sto_q, 'rD-', label = 'BKSF STO-3G')
plt.plot(xaxis, bksf_gen_q, 'bv-', label = 'BKSF GEN')
# get legend and then the plot
legend = plt.legend(loc='upper left', shadow=False, fontsize='large')
plt.show()





==> Analysis of the OSE Algorithm on Molecular Systems (referee reports) (1)/clutter/Figures/plot_ae6_sto.py <==
import matplotlib 
matplotlib.use('TkAgg')
import matplotlib.pyplot as plt
import numpy as np

"""
Fixed order for data entry (done by size) 
Silane 26
SiO 28
Sulfur 36
Propyne 38
Glyoxal 44
Cyclobutane 56
"""
# done for cutoff 10^{-10}
# y axis = number of gates = ten wt
# x axis = ae6 molecules


#data bksf
aoc_bksf = np.asarray([5542814,4292892,8446292,25502354,29824708,103061768 ])
aos_bksf = np.asarray([3839514,2812116,10446288,30623646,59242688,343061648])
mo_bksf = np.asarray([2726722,3049884,8452012,40679850,49998012,180416100])

#data jw
aoc_jw = np.asarray([410016,319096,567792,1922448,1955920,6508472])
aos_jw = np.asarray([304180,212656,724644,2178984,3869748,21047272])
mo_jw = np.asarray([241736,243408,564184,2789640,3283200,11346860])

# x axis
xaxis = np.array([1, 2, 3, 4, 5, 6])
xaxis_xticks = ["Silane", "SiO", "Sulfur", "Propyne", "Glyoxal", "Cyclobutane"]
plt.xticks(xaxis, xaxis_xticks)

# titles + labels
plt.title('AE6 Molecular Ensemble')
plt.ylabel('Number of Gates (Tensor Weight) on Log Scale')
plt.xlabel('Molecule')

# y axis get log plot bksf
plt.semilogy(xaxis, aoc_bksf, 'rs-', label = 'AOC BKSF')
plt.semilogy(xaxis, aos_bksf, 'gp-', label = 'AOS BKSF')
plt.semilogy(xaxis, mo_bksf, 'b^-', label = 'MO BKSF')

# y axis get log plot jw
plt.semilogy(xaxis, aoc_jw, 'rD--', label = 'AOC JW')
plt.semilogy(xaxis, aos_jw, 'gh--', label = 'AOS JW')
plt.semilogy(xaxis, mo_jw, 'bv--', label = 'MO JW')

# get legend and then the plot
legend = plt.legend(loc='upper left', shadow=False, fontsize='large')
plt.show()





==> clutter/Figures/plot_ae6_gen.py <==
import matplotlib 
matplotlib.use('TkAgg')
import matplotlib.pyplot as plt
import numpy as np

"""
Fixed order for data entry (done by size) 
Silane 26
SiO 28
Sulfur 36
Propyne 38
Glyoxal 44
Cyclobutane 56
"""
# done for cutoff 10^{-10}
# y axis = number of gates = ten wt
# x axis = ae6 molecules


#data sto
aoc_bksf_sto = np.asarray([5542814,4292892,8446292,25502354, 29824708,103061768 ])
aos_bksf_sto = np.asarray([3839514,2812116,10446288,30623646, 59242688,343061648])
mo_bksf_sto  = np.asarray([2726722,3049884,8452012,40679850, 49998012,180416100])

bksf_sto_q = np.asarray([325, 378, 630, 703, 946, 1540])
bksf_gen_q = np.asarray([276, 325, 630, 496, 780, 1128])

#data gen
aoc_bksf_gen = np.asarray([3825504,2899550,8565088,13004240,17660544,72848740])
aos_bksf_gen = np.asarray([2560784,1834502,6628496,7301948,  29563632, 57857216])
mo_bksf_gen = np.asarray([3897056,2905882,12256488,10173440, 49217324, 72330032])

# x axis
xaxis = np.array([1, 2, 3, 4, 5, 6])
xaxis_xticks = ["Silane", "SiO", "Sulfur", "Propyne", "Glyoxal", "Cyclobutane"]
plt.xticks(xaxis, xaxis_xticks)

# titles + labels
plt.title('AE6 Molecular Ensemble; STO-3G vs Gen')
plt.ylabel('Number of Qubits Required')
#plt.ylabel('Number of Gates (Tensor Weight) on Log Scale')
plt.xlabel('Molecule')
"""
# y axis get log plot bksf
plt.semilogy(xaxis, aoc_bksf_sto, 'rs-', label = 'AOC BKSF STO-3G')
plt.semilogy(xaxis, aos_bksf_sto, 'gp-', label = 'AOS BKSF STO-3G')
plt.semilogy(xaxis, mo_bksf_sto, 'b^-', label = 'MO BKSF STO-3G')

# y axis get log plot jw
plt.semilogy(xaxis, aoc_bksf_gen, 'rD--', label = 'AOC BKSF GEN')
plt.semilogy(xaxis, aos_bksf_gen, 'gh--', label = 'AOS BKSF GEN')
plt.semilogy(xaxis, mo_bksf_gen, 'bv--', label = 'MO BKSF GEN')
"""

plt.plot(xaxis, bksf_sto_q, 'rD-', label = 'BKSF STO-3G')
plt.plot(xaxis, bksf_gen_q, 'bv-', label = 'BKSF GEN')
# get legend and then the plot
legend = plt.legend(loc='upper left', shadow=False, fontsize='large')
plt.show()





==> clutter/Figures/plot_ae6_sto.py <==
import matplotlib 
matplotlib.use('TkAgg')
import matplotlib.pyplot as plt
import numpy as np

"""
Fixed order for data entry (done by size) 
Silane 26
SiO 28
Sulfur 36
Propyne 38
Glyoxal 44
Cyclobutane 56
"""
# done for cutoff 10^{-10}
# y axis = number of gates = ten wt
# x axis = ae6 molecules


#data bksf
aoc_bksf = np.asarray([5542814,4292892,8446292,25502354,29824708,103061768 ])
aos_bksf = np.asarray([3839514,2812116,10446288,30623646,59242688,343061648])
mo_bksf = np.asarray([2726722,3049884,8452012,40679850,49998012,180416100])

#data jw
aoc_jw = np.asarray([410016,319096,567792,1922448,1955920,6508472])
aos_jw = np.asarray([304180,212656,724644,2178984,3869748,21047272])
mo_jw = np.asarray([241736,243408,564184,2789640,3283200,11346860])

# x axis
xaxis = np.array([1, 2, 3, 4, 5, 6])
xaxis_xticks = ["Silane", "SiO", "Sulfur", "Propyne", "Glyoxal", "Cyclobutane"]
plt.xticks(xaxis, xaxis_xticks)

# titles + labels
plt.title('AE6 Molecular Ensemble')
plt.ylabel('Number of Gates (Tensor Weight) on Log Scale')
plt.xlabel('Molecule')

# y axis get log plot bksf
plt.semilogy(xaxis, aoc_bksf, 'rs-', label = 'AOC BKSF')
plt.semilogy(xaxis, aos_bksf, 'gp-', label = 'AOS BKSF')
plt.semilogy(xaxis, mo_bksf, 'b^-', label = 'MO BKSF')

# y axis get log plot jw
plt.semilogy(xaxis, aoc_jw, 'rD--', label = 'AOC JW')
plt.semilogy(xaxis, aos_jw, 'gh--', label = 'AOS JW')
plt.semilogy(xaxis, mo_jw, 'bv--', label = 'MO JW')

# get legend and then the plot
legend = plt.legend(loc='upper left', shadow=False, fontsize='large')
plt.show()




